Local qubit invariants on quantum computer

We present two general methods to implement quantum circuits for the direct measuring of local unitary invariants on quantum computers. We work these out for important three-qubit invariants, and also demonstrate these on the IBM Quantum Platform for important entanglement measures of three qubits.

==> anc/LocalQubitInvariantonQC-ancilliary_file.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "9777ad96-78bc-406a-9071-c961028af1c7",
   "metadata": {},
   "source": [
    "## Local Qubit Invariants on Quantum Computer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "7adb44f2-19cc-4e9b-a997-923ee6b5930b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#=====================================\n",
    "#Standard Qiskit and Python libraries\n",
    "#=====================================\n",
    "from qiskit.circuit.library import Initialize\n",
    "from qiskit.circuit.library import*\n",
    "from qiskit.quantum_info import Statevector\n",
    "from qiskit import QuantumCircuit, QuantumRegister\n",
    "from qiskit import*\n",
    "from qiskit.quantum_info import Statevector\n",
    "from qiskit_aer.primitives import Sampler, SamplerV2\n",
    "from qiskit_ibm_runtime import QiskitRuntimeService, Session, SamplerV2\n",
    "from qiskit.transpiler.preset_passmanagers import generate_preset_pass_manager\n",
    "from qiskit_aer import AerSimulator\n",
    "from qiskit_aer import Aer\n",
    "\n",
    "import numpy as np\n",
    "import random\n",
    "import csv\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "74f21e40-2e0b-4cf8-9bc2-75f037c0465a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "id": "de6abed1-bf2b-4393-ac6a-e596c6914add",
   "metadata": {},
   "source": [
    "## Definition of the normal forms for the 3 qubit orbits"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "170566aa-5d25-4bdb-b014-11b0aafba65f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<qiskit.circuit.instructionset.InstructionSet at 0x7f1b73c8c580>"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "#UGHZ\n",
    "UGHZ=QuantumCircuit(3)\n",
    "UGHZ.h(0)\n",
    "UGHZ.cx(0,1)\n",
    "UGHZ.cx(1,2)\n",
    "UGHZ.draw()\n",
    "#UGHZtranspose\n",
    "UGHZt=QuantumCircuit(3)\n",
    "UGHZt.cx(1,2)\n",
    "UGHZt.cx(0,1)\n",
    "UGHZt.h(0)\n",
    "\n",
    "#UB1\n",
    "UB1=QuantumCircuit(3)\n",
    "UB1.h(1)\n",
    "UB1.cx(1,2)\n",
    "#UB1transpose\n",
    "UB1t=QuantumCircuit(3)\n",
    "UB1t.cx(1,2)\n",
    "UB1t.h(1)\n",
    "UB1.draw()\n",
    "\n",
    "\n",
    "#UB2\n",
    "UB2=QuantumCircuit(3)\n",
    "UB2.h(0)\n",
    "UB2.cx(0,2)\n",
    "#UB2transpose\n",
    "UB2t=QuantumCircuit(3)\n",
    "UB2t.cx(0,2)\n",
    "UB2t.h(0)\n",
    "UB2.draw()\n",
    "\n",
    "#UB3\n",
    "UB3=QuantumCircuit(3)\n",
    "UB3.h(0)\n",
    "UB3.cx(0,1)\n",
    "#UB3transpose\n",
    "UB3t=QuantumCircuit(3)\n",
    "UB3t.cx(0,1)\n",
    "UB3t.h(0)\n",
    "UB3.draw()\n",
    "\n",
    "#W state\n",
    "theta=2*np.arccos(1/np.sqrt(3))\n",
    "UW=QuantumCircuit(3)\n",
    "UW.ry(theta,0)\n",
    "UW.ch(0,1)\n",
    "UW.cx(1,2)\n",
    "UW.cx(0,1)\n",
    "UW.x(0)\n",
    "#Wtranspose\n",
    "UWt=QuantumCircuit(3)\n",
    "UWt.x(0)\n",
    "UWt.cx(0,1)\n",
    "UWt.cx(1,2)\n",
    "UWt.ch(0,1)\n",
    "UWt.ry(-theta,0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "022481d0-a6bd-4314-b4ec-0fddc937a585",
   "metadata": {},
   "source": [
    "## Computation of  $\\tau^2$, $\\omega^2$ and $c_{ij}$ on real backhend"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "c8fc0f35-ac08-4697-8693-0d2363869db3",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "qiskit_runtime_service.__init__:WARNING:2026-04-15 17:05:20,668: Instance was not set at service instantiation. Free and trial plan instances will be prioritized. Based on the following filters: (tags: None, region: us-east, eu-de), and available plans: (flex), the available account instances are: HDetColm. If you need a specific instance set it explicitly either by using a saved account with a saved default instance or passing it in directly to QiskitRuntimeService().\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Using backend: aer_simulator\n"
     ]
    }
   ],
   "source": [
    "# =========================\n",
    "# 1. IBM setup (run once)\n",
    "# =========================\n",
    "\n",
    "service = QiskitRuntimeService()\n",
    "#choice of the real backend\n",
    "#backend = service.backend(\"ibm_pittsburgh\")\n",
    "#Simulator\n",
    "backend = AerSimulator()\n",
    "pm = generate_preset_pass_manager(backend=backend, optimization_level=1)\n",
    "sampler = SamplerV2(mode=backend)\n",
    "print(\"Using backend:\", backend.name)\n",
    "\n",
    "# ====================\n",
    "# 2. Circuit builders\n",
    "# ====================\n",
    "\n",
    "def build_tau2_circuit(U, Ut):\n",
    "    qc = QuantumCircuit(6, 6)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y([0, 1, 2, 3, 4, 5])\n",
    "    qc.swap(0, 3)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(6), range(6))\n",
    "    return qc\n",
    "\n",
    "\n",
    "def build_c14_circuit(U, Ut):\n",
    "    qc = QuantumCircuit(6, 6)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y(0)\n",
    "    qc.y(3)\n",
    "    qc.swap(0, 3)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(6), range(6))\n",
    "    return qc\n",
    "\n",
    "\n",
    "def build_c25_circuit(U, Ut):\n",
    "    qc = QuantumCircuit(6, 6)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y(1)\n",
    "    qc.y(4)\n",
    "    qc.swap(1, 4)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(6), range(6))\n",
    "    return qc\n",
    "\n",
    "\n",
    "def build_c36_circuit(U, Ut):\n",
    "    qc = QuantumCircuit(6, 6)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y(2)\n",
    "    qc.y(5)\n",
    "    qc.swap(2, 5)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(6), range(6))\n",
    "    return qc\n",
    "\n",
    "\n",
    "def build_omega4_circuit(U, Ut):\n",
    "    qc = QuantumCircuit(9, 9)\n",
    "\n",
    "    for i in range(3):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y([1, 2, 3, 6, 7, 8])\n",
    "    qc.swap(0, 6)\n",
    "    qc.swap(0, 3)\n",
    "\n",
    "    for i in range(3):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(9), range(9))\n",
    "    return qc\n",
    "\n",
    "\n",
    "# ==========\n",
    "# 3. Helpers\n",
    "# ==========\n",
    "\n",
    "def get_zero_probability(pub_result, qc, shots):\n",
    "    reg_name = qc.cregs[0].name\n",
    "    counts = getattr(pub_result.data, reg_name).get_int_counts()\n",
    "    return counts.get(0, 0) / shots\n",
    "\n",
    "\n",
    "# =================\n",
    "# 4. Run everything\n",
    "# =================\n",
    "\n",
    "def run_all_quantities(U, Ut, sampler, pm):\n",
    "    # Build circuits\n",
    "    qc_tau2 = build_tau2_circuit(U, Ut)\n",
    "    qc_omega4 = build_omega4_circuit(U, Ut)\n",
    "\n",
    "    qc_c14 = build_c14_circuit(U, Ut)\n",
    "    qc_c25 = build_c25_circuit(U, Ut)\n",
    "    qc_c36 = build_c36_circuit(U, Ut)\n",
    "\n",
    "    # Transpile\n",
    "    qc_tau2_isa = pm.run(qc_tau2)\n",
    "    qc_omega4_isa = pm.run(qc_omega4)\n",
    "\n",
    "    qc_c14_isa = pm.run(qc_c14)\n",
    "    qc_c25_isa = pm.run(qc_c25)\n",
    "    qc_c36_isa = pm.run(qc_c36)\n",
    "\n",
    "    # Job 1: circuits that use 20000 shots\n",
    "    job = sampler.run([qc_tau2_isa, qc_omega4_isa,qc_c14_isa, qc_c25_isa, qc_c36_isa], shots=20000)\n",
    "    results = job.result()\n",
    "\n",
    "    \n",
    "\n",
    "    # Extract probabilities of all-zero outcome\n",
    "    p_tau2 = get_zero_probability(results[0], qc_tau2, 20000)\n",
    "    p_omega4 = get_zero_probability(results[1], qc_omega4, 20000)\n",
    "\n",
    "    p_c14 = get_zero_probability(results[2], qc_c14, 20000)\n",
    "    p_c25 = get_zero_probability(results[3], qc_c25, 20000)\n",
    "    p_c36 = get_zero_probability(results[4], qc_c36, 20000)\n",
    "\n",
    "    # Final quantities\n",
    "    tau2_val = float(4 * p_tau2)\n",
    "    omega4_val = float(np.sqrt(16 * p_omega4))\n",
    "\n",
    "    c14_val = float(2 * np.sqrt(p_c14))\n",
    "    c25_val = float(2 * np.sqrt(p_c25))\n",
    "    c36_val = float(2 * np.sqrt(p_c36))\n",
    "\n",
    "    return {\n",
    "        \"tau2\": tau2_val,\n",
    "        \"omega4\": omega4_val,\n",
    "        \"c14\": c14_val,\n",
    "        \"c25\": c25_val,\n",
    "        \"c36\": c36_val,\n",
    "    }"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "706947ce-d35e-42a4-a3e6-e12f3aa45316",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ===============\n",
    "# 5. Example call\n",
    "# ===============\n",
    "values = run_all_quantities(UGHZ,UGHZt, sampler, pm)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "1e6a3f46-6cba-457f-9238-34f8b8f371db",
   "metadata": {},
   "outputs": [],
   "source": [
    "#======================================================================================================================\n",
    "# 6. First experiment (Table 3)\n",
    "# The function Invariant_evol takes a real state given by a gate U and its transpose Ut. Then it creates k random copies\n",
    "# with real coeffcients of that same state in the LU orbit by acting by rotations of angle theta in the XZ plane. \n",
    "# Then it creates the circuits in order to compute $\\tau^2$, $\\omega^2$ and $c_{ij}$ for all copies of the initial state.\n",
    "# The values are saved in the state-theta.cvs file\n",
    "#=======================================================================================================================\n",
    "\n",
    "def Invariant_evol(state, transpose, k, sampler, pm):\n",
    "\n",
    "\n",
    "    tau2_circuits = []\n",
    "    omega4_circuits = []\n",
    "    c14_circuits = []\n",
    "    c25_circuits = []\n",
    "    c36_circuits = []\n",
    "   \n",
    "\n",
    "    for i in range(k):\n",
    "        angle=np.array([np.random.uniform(0, 2*np.pi),np.random.uniform(0, 2*np.pi),np.random.uniform(0, 2*np.pi)])\n",
    "        R = QuantumCircuit(3)\n",
    "        Rt = QuantumCircuit(3)\n",
    "\n",
    "        R.ry(angle[0], 0)\n",
    "        R.ry(angle[1], 1)\n",
    "        R.ry(angle[2], 2)\n",
    "\n",
    "        Rt.ry(-angle[0], 0)\n",
    "        Rt.ry(-angle[1], 1)\n",
    "        Rt.ry(-angle[2], 2)\n",
    "\n",
    "        A = state.compose(R)\n",
    "        B = Rt.compose(transpose)\n",
    "\n",
    "        tau2_circuits.append(build_tau2_circuit(A, B))\n",
    "        omega4_circuits.append(build_omega4_circuit(A, B))\n",
    "        c14_circuits.append(build_c14_circuit(A, B))\n",
    "        c25_circuits.append(build_c25_circuit(A, B))\n",
    "        c36_circuits.append(build_c36_circuit(A, B))\n",
    "        \n",
    "\n",
    "    tau2_isa = [pm.run(qc) for qc in tau2_circuits]\n",
    "    omega4_isa = [pm.run(qc) for qc in omega4_circuits]\n",
    "    c14_isa = [pm.run(qc) for qc in c14_circuits]\n",
    "    c25_isa = [pm.run(qc) for qc in c25_circuits]\n",
    "    c36_isa = [pm.run(qc) for qc in c36_circuits]\n",
    "\n",
    "    job = sampler.run(tau2_isa + omega4_isa+c14_isa + c25_isa + c36_isa,shots=20000)\n",
    "    results = job.result()\n",
    "\n",
    "\n",
    "    data = []\n",
    "\n",
    "    for i in range(k):\n",
    "        p_tau2 = get_zero_probability(results[i], tau2_circuits[i], 20000)\n",
    "        p_omega4 = get_zero_probability(results[k + i], omega4_circuits[i], 20000)\n",
    "\n",
    "        p_c14 = get_zero_probability(results[2*k+i], c14_circuits[i], 20000)\n",
    "        p_c25 = get_zero_probability(results[3*k + i], c25_circuits[i], 20000)\n",
    "        p_c36 = get_zero_probability(results[4*k + i], c36_circuits[i], 20000)\n",
    "\n",
    "        values = {\n",
    "            \"tau2\": float(4 * p_tau2),\n",
    "            \"omega4\": float(np.sqrt(16 * p_omega4)),\n",
    "            \"c14\": float(2 * np.sqrt(p_c14)),\n",
    "            \"c25\": float(2 * np.sqrt(p_c25)),\n",
    "            \"c36\": float(2 * np.sqrt(p_c36)),\n",
    "        }\n",
    "\n",
    "        data.append(values)\n",
    "        \n",
    "    with open(\"Documents/state.csv\", \"w\", newline=\"\") as f:\n",
    "        writer = csv.writer(f)\n",
    "        writer.writerow([\"i\", \"tau2\", \"omega4\", \"c14\", \"c25\", \"c36\"])\n",
    "        for d in data:\n",
    "            writer.writerow([\n",
    "                i,\n",
    "                d[\"tau2\"],\n",
    "                d[\"omega4\"],\n",
    "                d[\"c14\"],\n",
    "                d[\"c25\"],\n",
    "                d[\"c36\"]\n",
    "            ])\n",
    "\n",
    "    return data\n",
    "\n",
    "\n",
    "    \n",
    "  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "618597a7-374c-48f1-9f9c-9c00bdd0c971",
   "metadata": {},
   "outputs": [],
   "source": [
    "#=====================================================\n",
    "# 7. Example call for 20 copies of GHZ in the LU orbit\n",
    "#=====================================================\n",
    "data=Invariant_evol(UGHZ, UGHZt, 20, sampler, pm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "b92d3a89-12c3-48d7-ae92-2f7e751531c0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#===============================================================================================\n",
    "# 8. Second experiment (Figure 9 bottom)\n",
    "# The function State_evol_alphaGHZ computes the evolution of the 5 invariants on a state that is \n",
    "# separable for $\\alpha=0$ and GHZ  for $\\alpha=\\pi/2.\n",
    "# The values are saved in the alpha-GHZ.csv file\n",
    "#===============================================================================================\n",
    "\n",
    "\n",
    "def State_evol_alphaGHZ(k, sampler, pm):\n",
    "    L = np.linspace(0, np.pi/2, k)\n",
    "\n",
    "    tau2_circuits = []\n",
    "    omega4_circuits = []\n",
    "    c14_circuits = []\n",
    "    c25_circuits = []\n",
    "    c36_circuits = []\n",
    "\n",
    "    for theta in L:\n",
    "        A= QuantumCircuit(3)\n",
    "        B= QuantumCircuit(3)\n",
    "\n",
    "        A.ry(theta, 0)\n",
    "        A.cx(0,1)\n",
    "        A.cx(0,2)\n",
    "        B.cx(0,2)\n",
    "        B.cx(0,1)\n",
    "        B.ry(-theta,0)\n",
    "\n",
    "        tau2_circuits.append(build_tau2_circuit(A, B))\n",
    "        omega4_circuits.append(build_omega4_circuit(A, B))\n",
    "        c14_circuits.append(build_c14_circuit(A, B))\n",
    "        c25_circuits.append(build_c25_circuit(A, B))\n",
    "        c36_circuits.append(build_c36_circuit(A, B))\n",
    "\n",
    "    tau2_isa = [pm.run(qc) for qc in tau2_circuits]\n",
    "    omega4_isa = [pm.run(qc) for qc in omega4_circuits]\n",
    "    c14_isa = [pm.run(qc) for qc in c14_circuits]\n",
    "    c25_isa = [pm.run(qc) for qc in c25_circuits]\n",
    "    c36_isa = [pm.run(qc) for qc in c36_circuits]\n",
    "\n",
    "    job = sampler.run(tau2_isa + omega4_isa+c14_isa + c25_isa + c36_isa,shots=20000)\n",
    "    results = job.result()\n",
    "\n",
    "\n",
    "    data = []\n",
    "\n",
    "    for i in range(k):\n",
    "        p_tau2 = get_zero_probability(results[i], tau2_circuits[i], 20000)\n",
    "        p_omega4 = get_zero_probability(results[k + i], omega4_circuits[i], 20000)\n",
    "\n",
    "        p_c14 = get_zero_probability(results[2*k+i], c14_circuits[i], 20000)\n",
    "        p_c25 = get_zero_probability(results[3*k + i], c25_circuits[i], 20000)\n",
    "        p_c36 = get_zero_probability(results[4*k + i], c36_circuits[i], 20000)\n",
    "\n",
    "        values = {\n",
    "            \"tau2\": float(4 * p_tau2),\n",
    "            \"omega4\": float(np.sqrt(16 * p_omega4)),\n",
    "            \"c14\": float(2 * np.sqrt(p_c14)),\n",
    "            \"c25\": float(2 * np.sqrt(p_c25)),\n",
    "            \"c36\": float(2 * np.sqrt(p_c36)),\n",
    "        }\n",
    "\n",
    "        data.append(values)\n",
    "        \n",
    "    with open(\"Documents/alpha-GHZ.csv\", \"w\", newline=\"\") as f:\n",
    "        writer = csv.writer(f)\n",
    "        writer.writerow([\"theta\", \"tau2\", \"omega4\", \"c14\", \"c25\", \"c36\"])\n",
    "        for theta, d in zip(L, data):\n",
    "            writer.writerow([\n",
    "                theta,\n",
    "                d[\"tau2\"],\n",
    "                d[\"omega4\"],\n",
    "                d[\"c14\"],\n",
    "                d[\"c25\"],\n",
    "                d[\"c36\"]\n",
    "            ])\n",
    "\n",
    "    return L, data\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "da1bf011-defc-4088-b177-5bdd0911666f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#===========================================================================\n",
    "# 9. Example call for 20 copies values of $\\alpha$ in the $\\alpha$-GHZ state\n",
    "#===========================================================================\n",
    "L, data=State_evol_alphaGHZ(20, sampler, pm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "37aa25b0-7d9b-4722-acde-cb772443f41e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#============================================================\n",
    "# 10. Same as experiment 8. for the W state (Figure 9 middle)\n",
    "# The values are saved in the beta-W.csv file\n",
    "#===========================================================\n",
    "\n",
    "def State_evol_betaW(k, sampler, pm):\n",
    "    L = np.linspace(0, 2*np.arccos(1/np.sqrt(3)), k)\n",
    "\n",
    "    tau2_circuits = []\n",
    "    omega4_circuits = []\n",
    "    c14_circuits = []\n",
    "    c25_circuits = []\n",
    "    c36_circuits = []\n",
    "\n",
    "    for theta in L:\n",
    "        A= QuantumCircuit(3)\n",
    "        B= QuantumCircuit(3)\n",
    "\n",
    "        \n",
    "        A.ry(theta,0)\n",
    "        A.ch(0,1)\n",
    "        A.cx(1,2)\n",
    "        A.cx(0,1)\n",
    "        A.x(0)\n",
    "        \n",
    "        B.x(0)\n",
    "        B.cx(0,1)\n",
    "        B.cx(1,2)\n",
    "        B.ch(0,1)\n",
    "        B.ry(-theta,0)\n",
    "\n",
    "        tau2_circuits.append(build_tau2_circuit(A, B))\n",
    "        omega4_circuits.append(build_omega4_circuit(A, B))\n",
    "        c14_circuits.append(build_c14_circuit(A, B))\n",
    "        c25_circuits.append(build_c25_circuit(A, B))\n",
    "        c36_circuits.append(build_c36_circuit(A, B))\n",
    "\n",
    "    tau2_isa = [pm.run(qc) for qc in tau2_circuits]\n",
    "    omega4_isa = [pm.run(qc) for qc in omega4_circuits]\n",
    "    c14_isa = [pm.run(qc) for qc in c14_circuits]\n",
    "    c25_isa = [pm.run(qc) for qc in c25_circuits]\n",
    "    c36_isa = [pm.run(qc) for qc in c36_circuits]\n",
    "\n",
    "    job = sampler.run(tau2_isa + omega4_isa+c14_isa + c25_isa + c36_isa,shots=20000)\n",
    "    results = job.result()\n",
    "\n",
    "\n",
    "    data = []\n",
    "\n",
    "    for i in range(k):\n",
    "        p_tau2 = get_zero_probability(results[i], tau2_circuits[i], 20000)\n",
    "        p_omega4 = get_zero_probability(results[k + i], omega4_circuits[i], 20000)\n",
    "\n",
    "        p_c14 = get_zero_probability(results[2*k+i], c14_circuits[i], 20000)\n",
    "        p_c25 = get_zero_probability(results[3*k + i], c25_circuits[i], 20000)\n",
    "        p_c36 = get_zero_probability(results[4*k + i], c36_circuits[i], 20000)\n",
    "\n",
    "        values = {\n",
    "            \"tau2\": float(4 * p_tau2),\n",
    "            \"omega4\": float(np.sqrt(16 * p_omega4)),\n",
    "            \"c14\": float(2 * np.sqrt(p_c14)),\n",
    "            \"c25\": float(2 * np.sqrt(p_c25)),\n",
    "            \"c36\": float(2 * np.sqrt(p_c36)),\n",
    "        }\n",
    "\n",
    "        data.append(values)\n",
    "        \n",
    "    with open(\"Documents/beta-W.csv\", \"w\", newline=\"\") as f:\n",
    "        writer = csv.writer(f)\n",
    "        writer.writerow([\"theta\", \"tau2\", \"omega4\", \"c14\", \"c25\", \"c36\"])\n",
    "        for theta, d in zip(L, data):\n",
    "            writer.writerow([\n",
    "                theta,\n",
    "                d[\"tau2\"],\n",
    "                d[\"omega4\"],\n",
    "                d[\"c14\"],\n",
    "                d[\"c25\"],\n",
    "                d[\"c36\"]\n",
    "            ])\n",
    "\n",
    "    return L, data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "1de2274b-e118-46e3-800c-50789c6e8f17",
   "metadata": {},
   "outputs": [],
   "source": [
    "#========================================================================\n",
    "# 11. Example call for 20 copies values of $\\beta$ in the $\\beta$-W state\n",
    "#========================================================================\n",
    "L, data=State_evol_betaW(20, sampler, pm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "db3fcd16-4340-4d2a-a762-aada88e89788",
   "metadata": {},
   "outputs": [],
   "source": [
    "#=====================================================================\n",
    "# 12. Same as 8. and 10. for B1 (Figure 9 top).\n",
    "# The values are saved in the theta-B1.csv file\n",
    "#=====================================================================\n",
    "\n",
    "\n",
    "def State_evol_B1theta(k, sampler, pm):\n",
    "    L = np.linspace(0, np.pi/2, k)\n",
    "\n",
    "    tau2_circuits = []\n",
    "    omega4_circuits = []\n",
    "    c14_circuits = []\n",
    "    c25_circuits = []\n",
    "    c36_circuits = []\n",
    "\n",
    "    for theta in L:\n",
    "        A= QuantumCircuit(3)\n",
    "        B= QuantumCircuit(3)\n",
    "\n",
    "        A.ry(theta, 1)\n",
    "        A.cx(1,2)\n",
    "        B.cx(1,2)\n",
    "        B.ry(-theta,1)\n",
    "\n",
    "        tau2_circuits.append(build_tau2_circuit(A, B))\n",
    "        omega4_circuits.append(build_omega4_circuit(A, B))\n",
    "        c14_circuits.append(build_c14_circuit(A, B))\n",
    "        c25_circuits.append(build_c25_circuit(A, B))\n",
    "        c36_circuits.append(build_c36_circuit(A, B))\n",
    "\n",
    "    tau2_isa = [pm.run(qc) for qc in tau2_circuits]\n",
    "    omega4_isa = [pm.run(qc) for qc in omega4_circuits]\n",
    "    c14_isa = [pm.run(qc) for qc in c14_circuits]\n",
    "    c25_isa = [pm.run(qc) for qc in c25_circuits]\n",
    "    c36_isa = [pm.run(qc) for qc in c36_circuits]\n",
    "\n",
    "    job = sampler.run(tau2_isa + omega4_isa+c14_isa + c25_isa + c36_isa,shots=20000)\n",
    "    results = job.result()\n",
    "\n",
    "\n",
    "    data = []\n",
    "\n",
    "    for i in range(k):\n",
    "        p_tau2 = get_zero_probability(results[i], tau2_circuits[i], 20000)\n",
    "        p_omega4 = get_zero_probability(results[k + i], omega4_circuits[i], 20000)\n",
    "\n",
    "        p_c14 = get_zero_probability(results[2*k+i], c14_circuits[i], 20000)\n",
    "        p_c25 = get_zero_probability(results[3*k + i], c25_circuits[i], 20000)\n",
    "        p_c36 = get_zero_probability(results[4*k + i], c36_circuits[i], 20000)\n",
    "\n",
    "        values = {\n",
    "            \"tau2\": float(4 * p_tau2),\n",
    "            \"omega4\": float(np.sqrt(16 * p_omega4)),\n",
    "            \"c14\": float(2 * np.sqrt(p_c14)),\n",
    "            \"c25\": float(2 * np.sqrt(p_c25)),\n",
    "            \"c36\": float(2 * np.sqrt(p_c36)),\n",
    "        }\n",
    "\n",
    "        data.append(values)\n",
    "        \n",
    "    with open(\"Documents/theta-B1.csv\", \"w\", newline=\"\") as f:\n",
    "        writer = csv.writer(f)\n",
    "        writer.writerow([\"theta\", \"tau2\", \"omega4\", \"c14\", \"c25\", \"c36\"])\n",
    "        for theta, d in zip(L, data):\n",
    "            writer.writerow([\n",
    "                theta,\n",
    "                d[\"tau2\"],\n",
    "                d[\"omega4\"],\n",
    "                d[\"c14\"],\n",
    "                d[\"c25\"],\n",
    "                d[\"c36\"]\n",
    "            ])\n",
    "\n",
    "    return L, data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f7b2df3a-1cb6-4114-abad-6d68353fcead",
   "metadata": {},
   "outputs": [],
   "source": [
    "#===========================================================================\n",
    "# 13. Example call for 20 copies values of $\\theta$ in the $\\theta$-B1 state\n",
    "#===========================================================================\n",
    "L, data=State_evol_B1theta(20, sampler, pm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "2c34a6e7-1bf4-4e67-8c30-e14a7c59c0b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#======================================================================================\n",
    "#14. Measured values of $\\tau^2$ for the smaller and larger circuit compared \n",
    "# to the exact value (Figure 10).\n",
    "# The 30 random states of types $\\psi_{GHZ(\\theta)$ are build from \n",
    "# a random selection of 30 values of theta followed, for each theta, by random rotations\n",
    "# on each qubit.\n",
    "# The values are saved in the file Documents/tau-compare.cvs\n",
    "#=======================================================================================\n",
    "\n",
    "# Exact value of HDet from real amplitudes\n",
    "def HDet(param):\n",
    "    return (\n",
    "        (param[int('000', 2)] * param[int('111', 2)])**2\n",
    "        + (param[int('001', 2)] * param[int('110', 2)])**2\n",
    "        + (param[int('010', 2)] * param[int('101', 2)])**2\n",
    "        + (param[int('100', 2)] * param[int('011', 2)])**2\n",
    "        + 4 * (\n",
    "            param[int('000', 2)] * param[int('011', 2)] * param[int('101', 2)] * param[int('110', 2)]\n",
    "            + param[int('001', 2)] * param[int('010', 2)] * param[int('100', 2)] * param[int('111', 2)]\n",
    "        )\n",
    "        - 2 * (\n",
    "            param[int('000', 2)] * param[int('001', 2)] * param[int('110', 2)] * param[int('111', 2)]\n",
    "            + param[int('000', 2)] * param[int('010', 2)] * param[int('101', 2)] * param[int('111', 2)]\n",
    "            + param[int('000', 2)] * param[int('011', 2)] * param[int('100', 2)] * param[int('111', 2)]\n",
    "            + param[int('001', 2)] * param[int('010', 2)] * param[int('101', 2)] * param[int('110', 2)]\n",
    "            + param[int('001', 2)] * param[int('011', 2)] * param[int('100', 2)] * param[int('110', 2)]\n",
    "            + param[int('010', 2)] * param[int('011', 2)] * param[int('100', 2)] * param[int('101', 2)]\n",
    "        )\n",
    "    )\n",
    "\n",
    "Belld = QuantumCircuit(2)\n",
    "Belld.cx(0, 1)\n",
    "Belld.h(0)\n",
    "\n",
    "# ----------------------------\n",
    "# Build one hyperdet circuit\n",
    "# ----------------------------\n",
    "def build_hdet_circuit(U,belld, k=4, n=3):\n",
    "    qc = QuantumCircuit(n * k, n * k)\n",
    "\n",
    "    for block in range(k):\n",
    "        qc = qc.compose(U, qubits=[block*n, block*n + 1, block*n + 2])\n",
    "\n",
    "    qc = qc.compose(belld, qubits=[1, 4])\n",
    "    qc = qc.compose(belld, qubits=[2, 5])\n",
    "    qc = qc.compose(belld, qubits=[0, 6])\n",
    "    qc = qc.compose(belld, qubits=[3, 9])\n",
    "    qc = qc.compose(belld, qubits=[7, 10])\n",
    "    qc = qc.compose(belld, qubits=[8, 11])\n",
    "\n",
    "    qc.measure(range(n * k), range(n * k))\n",
    "    return qc\n",
    "\n",
    "def build_tau2_circuit(U,Ut):\n",
    "\n",
    "    qc = QuantumCircuit(6, 6)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(U, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.y([0, 1, 2, 3, 4, 5])\n",
    "    qc.swap(0, 3)\n",
    "\n",
    "    for i in range(2):\n",
    "        qc = qc.compose(Ut, qubits=[i*3, i*3+1, i*3+2])\n",
    "\n",
    "    qc.measure(range(6), range(6))\n",
    "    return qc\n",
    "\n",
    "# ----------------------------\n",
    "# Extract P(111...111)\n",
    "# ----------------------------\n",
    "def get_all_ones_probability(pub_result, qc, shots):\n",
    "    reg_name = qc.cregs[0].name\n",
    "    counts = getattr(pub_result.data, reg_name).get_int_counts()\n",
    "    target = 2**qc.num_clbits - 1   # 4095 for 12 bits\n",
    "    return counts.get(target, 0) / shots\n",
    "\n",
    "\n",
    "def get_zero_probability(pub_result, qc, shots):\n",
    "    reg_name = qc.cregs[0].name\n",
    "    counts = getattr(pub_result.data, reg_name).get_int_counts()\n",
    "    return counts.get(0, 0) / shots\n",
    "\n",
    "# ----------------------------\n",
    "# Main experiment\n",
    "# ----------------------------\n",
    "def run_hdet_experiment(belld, shots=20000, n_samples=10, seed=None,\n",
    "                        save_csv=True,\n",
    "                        csv_path=\"Documents/tau_data-compare-circuits.csv\"):\n",
    "\n",
    "    if seed is not None:\n",
    "        random.seed(seed)\n",
    "        np.random.seed(seed)\n",
    "\n",
    "    circuits = []\n",
    "    circuitstau=[]\n",
    "    exact_values = []\n",
    "    states = []\n",
    "\n",
    "    n = 3\n",
    "    k = 4\n",
    "\n",
    "    for sample_idx in range(n_samples):\n",
    "        angle=np.array([np.random.uniform(0, 2*np.pi),np.random.uniform(0, 2*np.pi),np.random.uniform(0, 2*np.pi),np.random.uniform(0, 2*np.pi)])\n",
    "        U = QuantumCircuit(n)\n",
    "        U.ry(angle[0],0)\n",
    "        U.cx(0,1)\n",
    "        U.cx(0,2)\n",
    "        U.ry(angle[1],0)\n",
    "        U.ry(angle[2],1)\n",
    "        U.ry(angle[3],2)\n",
    "        Ut=QuantumCircuit(n)\n",
    "        Ut.ry(-angle[1],0)\n",
    "        Ut.ry(-angle[2],1)\n",
    "        Ut.ry(-angle[3],2)\n",
    "        Ut.cx(0,2)\n",
    "        Ut.cx(0,1)\n",
    "        Ut.ry(-angle[0],0)\n",
    "        \n",
    "        Psi = Statevector.from_instruction(U)\n",
    "        psi = Psi.data\n",
    "\n",
    "        qc = build_hdet_circuit(U, belld, k=k, n=n)\n",
    "        qctau = build_tau2_circuit(U,Ut) \n",
    "\n",
    "        circuits.append(qc)\n",
    "        circuitstau.append(qctau)\n",
    "        states.append(psi)\n",
    "        exact_values.append(abs(HDet(psi)))\n",
    "\n",
    "    circuits_isa = [pm.run(qc) for qc in circuits]\n",
    "    circuitstau_isa = [pm.run(qc) for qc in circuitstau]\n",
    "\n",
    "    job = sampler.run(circuits_isa+circuitstau_isa, shots=shots)\n",
    "    results = job.result()\n",
    "\n",
    "    data = []\n",
    "\n",
    "\n",
    "     \n",
    "    for i in range(n_samples):\n",
    "        p_hdet = get_all_ones_probability(results[i], circuits[i], shots)\n",
    "        p_tau2 = get_zero_probability(results[n_samples + i], circuitstau[i], shots)\n",
    "        exact=exact_values[i]\n",
    "        hdet_exp = float(np.sqrt(16 * p_hdet))\n",
    "        #hdet_exp = float(np.sqrt(256 * p_hdet))\n",
    "        hdet_exp2=float(1/2*np.sqrt(p_tau2))\n",
    "\n",
    "        values = {\n",
    "            \"sample\": i,\n",
    "            \"HDet_exp\": hdet_exp,\n",
    "            \"tau2\": hdet_exp2,\n",
    "            \"HDet_exact\": float(abs(exact)),\n",
    "        }\n",
    "\n",
    "        data.append(values)\n",
    "\n",
    "    if save_csv:\n",
    "        with open(csv_path, \"w\", newline=\"\") as f:\n",
    "            writer = csv.writer(f)\n",
    "            writer.writerow([\"sample\", \"HDet_exp\", \"tauDet_exp\",\"HDet_exact\"])\n",
    "            for row in data:\n",
    "                writer.writerow([row[\"sample\"], row[\"HDet_exp\"], row[\"tau2\"], row[\"HDet_exact\"]])\n",
    "\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "95848c8a-990e-4da6-a5a4-6d2b15a27aa6",
   "metadata": {},
   "outputs": [],
   "source": [
    "### Example of run\n",
    "data=run_hdet_experiment(Belld,20000,30,seed=1234)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

